Teacher Supervision, Fixed Representations and Calibration: Exact Risk Calculations for Candidate-Scoring Decision Models

Candidate-scoring decision models return a probability distribution over a presented set of answers. Public documentation of one such system, Jev, and of an open counterpart, JevAny, describes three training ingredients that determine what these probabilities estimate: soft targets from larger models, a frozen pretrained backbone and temperature calibration. We analyze each ingredient in Gaussian surrogates where the finite-sample risk can be computed exactly. A student trained on teacher targets inherits the teacher's bias, which more student data does not remove and agreement with the teacher does not reveal. A fixed representation lowers the risk only below an explicit sample-size threshold. In a probit model the exact recalibration map is a temperature scaling, which removes all excess risk only when the teacher's coefficient has the correct direction and otherwise leaves a residual that calibration diagnostics do not detect. Under Luce's choice axiom, candidate scores are coherent across refinements of an event if and only if they aggregate by log-sum-exp. On 231,521 credit card complaints from the Consumer Financial Protection Bureau, where the decision is whether a complaint ends in monetary relief, a student trained on a logistic teacher's probabilities ends at the teacher's decision cost while a student trained on outcomes goes 8% below it, a 30B model read zero-shot remains worse than the teacher after recalibration, and that model departs from the coherence condition by 17.5 decibans. Pretrained representations reduce the labeled data required and calibration corrects the scale of the probabilities, but neither corrects a biased teacher, so the probabilities have to be checked against realized outcomes.

==> anc/cfpb/README.md <==
# Credit card complaints (Section 8)

Code for Section 8 of *Teacher Supervision, Fixed Representations and Calibration*: relief decisions on CFPB credit card complaints.

## Data

`data/PROVENANCE.md` lists the CFPB downloads (narratives archive and main database, 18 October 2026) with checksums. The raw files are not included; `prep.py` rebuilds the splits from them.

## Pipeline

| Step | Script | Runs on | Output |
|---|---|---|---|
| Splits by year and the logistic teacher | `prep.py` | CPU | `data/prepared/items.parquet`, `results/teacher_logit.json` |
| Zero-shot readings: Qwen3-30B and the letter reading with Qwen2.5-0.5B | `teacher_modal.py` | Modal, H100 and L4 | `results/teacher_full.parquet`, `results/baseline_full.parquet` |
| Three-class recalibration of Qwen3-30B, a target for future student runs | `teacher_recal.py` | CPU | `t_qwen` column in `items.parquet` |
| LoRA students | `student.py`, `student_modal.py` | Modal, L4 | `results/student_pilot.jsonl`, `results/student_preds/` |
| Frozen Qwen2.5-0.5B embeddings | `embed_modal.py` | Modal, L4 | `data/emb/` |
| Fixed representations (word2vec, frozen Qwen) with logistic heads | `tiers.py` | CPU | `results/tiers.json`, `results/tier_preds.parquet` |
| Table 4, Figure 3 and every number and interval in Section 8 | `paper_figs.py` | CPU | `results/paper_numbers.json`, `paper/fig_results.pdf` |

## Recalibration

`recal.py` implements Tasche's robust logit curve (Tasche 2013, eq. A.8), fitted by quasi moment matching (appendix A.2): the curve reproduces the relief rate and the accuracy ratio of the 2024 calibration complaints. Running `python recal.py` checks it on a probit model with known probabilities. The calibration slope reported for Qwen3-30B is the Cox (1958) diagnostic, `student.cox_fit`.

The "recal" fields in `results/student_pilot.jsonl` come from an earlier Platt fit and are not used in the paper; the students are reported without recalibration.

## Other files

`analyze.py` produced the October 2026 design note only.


==> anc/cfpb/analyze.py <==
"""Used only for the October 2026 design note (design/cfpb_design.tex); the paper's numbers come from paper_figs.py.

Score the readings on the test years: calibration, ranking, Turing's check, decision cost and coherence.

    uv run --with pandas --with pyarrow --with scikit-learn python analyze.py

Recalibration is a Platt fit on the logit of the forecast, on the 2024 items, as a practitioner would do it.
Decision cost at cutoff c: escalate when q > c; an unneeded escalation costs c and a missed relief case costs 1 - c,
so c is the break-even probability. Reported per 1,000 complaints. Writes results/summary.json.
"""

import json
import pathlib

import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import roc_auc_score

HERE = pathlib.Path(__file__).parent
R = HERE / "results"
CUTS = (0.1, 0.2, 0.3)


def lg(x):
    x = np.clip(x, 1e-6, 1 - 1e-6)
    return np.log(x / (1 - x))


def inv_F(q, y):
    """Turing's check for a binary forecast: mean of (1 - q_Y) / q_Y over the realized outcome; 1 if calibrated."""
    q = np.clip(q, 1e-3, 1 - 1e-3)
    return float(np.mean(np.where(y == 1, (1 - q) / q, q / (1 - q))))


def cost(q, y, c):
    return float(1000 * np.mean(c * ((q > c) & (y == 0)) + (1 - c) * ((q <= c) & (y == 1))))


def metrics(q, y):
    m = {"mean": float(q.mean()), "brier": float(np.mean((q - y) ** 2)), "auc": float(roc_auc_score(y, q)),
         "inv_F": inv_F(q, y)}
    return m | {f"cost_{c}": cost(q, y, c) for c in CUTS}


def readings(name: str, it: pd.DataFrame) -> pd.DataFrame:
    r = pd.read_parquet(R / f"{name}.parquet").set_index("id").join(it, how="inner")
    r["q3"] = (np.stack(r.p3_012)[:, 0] + np.stack(r.p3_210)[:, 0]) / 2
    r["q2"] = (np.stack(r.p2_01)[:, 0] + np.stack(r.p2_10)[:, 0]) / 2
    r["order_gap"] = np.abs(np.stack(r.p3_012)[:, 0] - np.stack(r.p3_210)[:, 0])
    return r


def main():
    it = pd.read_parquet(HERE / "data/prepared/items.parquet", columns=["id", "split", "y", "t_logit"]).set_index("id")
    it["ql"] = np.stack(it.t_logit)[:, 0]
    cal, test = it[it.split == "cal"], it[it.split == "test"]
    y = test.y.values
    out = {"n_test": len(test), "rate": float(y.mean()), "constant": metrics(np.full(len(y), cal.y.mean()), y)}

    def add(name, q_cal, y_cal, q_test, y_test, extra=None):
        p = LogisticRegression(C=1e6).fit(lg(q_cal)[:, None], y_cal)
        qr = p.predict_proba(lg(q_test)[:, None])[:, 1]
        out[name] = {"raw": metrics(q_test, y_test), "recal": metrics(qr, y_test),
                     "platt": [float(p.coef_[0][0]), float(p.intercept_[0])]} | (extra or {})

    add("logistic", cal.ql.values, cal.y.values, test.ql.values, y)
    t = readings("teacher_full", it)
    tc, tt = t[t.split == "cal"], t[t.split == "test"]
    for k in ("q3", "q2"):
        add(f"qwen30b_{k}", tc[k].values, tc.y.values, tt[k].values, tt.y.values,
            {"order_gap": float(tt.order_gap.mean()), "coherence_db": float(np.mean(np.abs(lg(tt.q3) - lg(tt.q2))) * 10 / np.log(10))})
    if (R / "baseline_full.parquet").exists():
        b = readings("baseline_full", it)
        # the baseline is deployed as published, with no calibration set; it is scored raw only
        out["article_0p5b_q3"] = {"raw": metrics(b.q3.values, b.y.values), "order_gap": float(b.order_gap.mean()),
                                  "coherence_db": float(np.mean(np.abs(lg(b.q3) - lg(b.q2))) * 10 / np.log(10)),
                                  "n": len(b)}
    json.dump(out, open(R / "summary.json", "w"), indent=1)
    print(json.dumps(out, indent=1))


if __name__ == "__main__":
    main()


==> anc/cfpb/data/PROVENANCE.md <==
# Data provenance

Downloaded 2026-10-18 from the CFPB, a US government source (public domain).

## raw/CCDB_Export_*.zip (21 files)

Narratives archive from the CFPB FOIA reading room:
https://www.consumerfinance.gov/foia-requests/foia-electronic-reading-room/cfpb-consumer-complaint-database-narratives-archive/

Files from https://files.consumerfinance.gov/f/documents/CCDB_Export_<n>_<range>.zip, complaints received
2011-12-01 to 2026-08-14. Each holds one CSV with the full record, narrative included. The CFPB announced on
2026-08-14 that it will stop publishing narratives, so these exports may be the last public copy.
The 2011-2018 export has no "Consumer disputed?" column.

## raw/complaints_2026-10-18.csv.zip

Current main database, https://files.consumerfinance.gov/ccdb/complaints.csv.zip (last modified
2026-10-18 09:15 GMT). It no longer has the narrative or "Consumer disputed?" columns.

Checksums of all zips: raw/SHA256SUMS.

## Derived

- complaints_2026-10-18.parquet: the main database as parquet, all columns as text, 18,504,768 rows.
- narratives.parquet: every archive row with a non-empty narrative, plus source_file. 3,851,415 rows,
  one per Complaint ID, received 2015-03-19 to 2026-08-11.


==> anc/cfpb/data/raw/SHA256SUMS <==
356822a5e9f295398f2e75bfff25b4760365845432c31e87e689be2c2c0c88ef  CCDB_Export_10_March_2025_through_April_2025.zip
b7c8475a183e5a01f72aec794d6bc9d8a12a98cce272b3b406d9a0b067479adb  CCDB_Export_11_May_2025_through_June_2025.zip
dcc75521581b124f13d6d4b62c2947ccd06a017a09b1dfa7ddeb2d73548554fa  CCDB_Export_12_July_2025_through_August_2025.zip
4a48c4e32ab78d8b1c3c910c4e14a62cd9fb50355e60708c1f85e5601858bc9f  CCDB_Export_13_September_2025_through_October_2025.zip
44fd05c01c9e90ae1abd6e0659898ec7362e7a6a53740e6b18a8d0a0ff3749e7  CCDB_Export_14_November_2025_through_December_2025.zip
437eee7adcc3e4342d1eafd8d716c4ef149e29c6a68c5ce3c379d1dc82c14b22  CCDB_Export_15_January_2026_through_February_2026.zip
0d337dac973d1fdf874c1d9cd5909502bb29a71334543572f0b1aedcd5a58d24  CCDB_Export_16_March_2026.zip
6f2ef5624c1bd76abcf2d39f693a0571c91fc8c08edf4dd7338516a3f913b30c  CCDB_Export_17_April_2026.zip
311fe537afac63230d52f41529bb91361ce5a9844d7450866538bb0456bceade  CCDB_Export_18_May_2026.zip
3021c8af9eeed4971a92f15be21c7ce08cf3c1337151de255e5b12bf782049df  CCDB_Export_19_June_2026.zip
9d4fabeb5db925ce4303e81ab448f44531303a995aec1a935abc09156f2fc533  CCDB_Export_1_December_2011_through_April_2018.zip
aafebbaaf0962c3d29532411ac2133c01bae830b7ea6ed1931a6e42278437d18  CCDB_Export_20_July_2026.zip
c64b8147b499d6236d7d591bfdbe8db45af80694a1afb6bd6a739f2789b8b2b1  CCDB_Export_21_August_2026.zip
4b33ffc92fa0236836228c5618b7247f0f59ffef35760a45175c858a0d5aaf45  CCDB_Export_2_May_2018_through_April_2021.zip
b8b195ff7d6b8e137bd0f37d13d90c0efb4f216c08dff3c4af91f02af3756130  CCDB_Export_3_May_2021_through_October_2022.zip
547e8bdb07961861d4bacabff74fd2dd7358c04d225b492b286c37920cb39921  CCDB_Export_4_November_2022_through_August_2023.zip
993747363e52239e4762b804662d7f604f976a139de4f729f613329d3d8c7206  CCDB_Export_5_September_2023_through_March_2024.zip
c8a6fb0d98287958e2c19b47e1a4211c4e43225d27123a3ca08d730a2b4ae0a5  CCDB_Export_6_April_2024_through_July_2024.zip
f053000c342bfd08bc6f8f382290f623e34b166cb56760c0726ed15e296a6d74  CCDB_Export_7_August_2024_through_October_2024.zip
24b3326a954c0edeff33318b157d12eef5a59547f6f274f9236f1ceaba988a74  CCDB_Export_8_November_2024_through_December_2024.zip
11c18bb0973eed8f5e4f66e2979346af0671a3aefcb5a6b9eec73009d53cff64  CCDB_Export_9_January_2025_through_February_2025.zip
f8bf6662f7e7630a828675760ab33a15d372ee1adef6653fc94d4cc8fa123823  complaints_2026-10-18.csv.zip


==> anc/cfpb/embed_modal.py <==
"""Frozen Qwen2.5-0.5B embeddings of the complaints, for the fixed-representation tier.

    modal run embed_modal.py
    modal volume get jev-cfpb emb data/emb

Input text as the students see it (company, issue, narrative, cut at 384 tokens), without the question and
candidates. Representation: the mean of the last hidden layer over the input tokens, no fine-tuning. Embeds the
64,000 training complaints of the seed-0 students, the 5,000 calibration and the 10,000 test complaints, and
writes /vol/emb/{train,cal,test}.npy (float16) with matching id files.
"""

import pathlib

import modal

HERE = pathlib.Path(__file__).parent
MODEL = "Qwen/Qwen2.5-0.5B"
image = (
    modal.Image.debian_slim(python_version="3.12")
    .pip_install("torch==2.14.1", "transformers==5.20.1", "pandas", "pyarrow", "numpy")
    .env({"HF_HOME": "/vol/hf"})
)
vol = modal.Volume.from_name("jev-cfpb", create_if_missing=True)
app = modal.App("jev-cfpb-embed", image=image)


@app.function(gpu="L4", timeout=3 * 3600, volumes={"/vol": vol})
def embed(splits: dict[str, list[int]], max_len: int = 384, bs: int = 64) -> dict:
    import os
    import time

    import numpy as np
    import pandas as pd
    import torch
    from transformers import AutoModel, AutoTokenizer

    t0 = time.time()
    items = pd.read_parquet("/vol/items_student.parquet").set_index("id")
    tok = AutoTokenizer.from_pretrained(MODEL)
    model = AutoModel.from_pretrained(MODEL, dtype=torch.bfloat16).cuda().eval()
    os.makedirs("/vol/emb", exist_ok=True)
    out = {}
    for name, ids in splits.items():
        d = items.loc[ids]
        texts = [f"Company: {c}\nIssue: {i}\nComplaint: {t}" for c, i, t in zip(d.company, d.issue, d.text)]
        enc = [tok.encode(x)[:max_len] for x in texts]
        order = np.argsort([len(e) for e in enc])  # similar lengths per batch
        E = np.zeros((len(enc), model.config.hidden_size), np.float16)
        with torch.no_grad():
            for s in range(0, len(order), bs):
                b = order[s : s + bs]
                L = max(len(enc[j]) for j in b)
                x = torch.full((len(b), L), tok.pad_token_id, dtype=torch.long)
                m = torch.zeros((len(b), L), dtype=torch.long)
                for r, j in enumerate(b):
                    x[r, : len(enc[j])], m[r, : len(enc[j])] = torch.tensor(enc[j]), 1
                h = model(input_ids=x.cuda(), attention_mask=m.cuda()).last_hidden_state.float()
                mf = m.cuda().unsqueeze(-1).float()
                E[b] = ((h * mf).sum(1) / mf.sum(1)).cpu().numpy().astype(np.float16)
        np.save(f"/vol/emb/{name}.npy", E)
        np.save(f"/vol/emb/{name}_ids.npy", np.array(ids))
        out[name] = len(ids)
        print(name, len(ids), f"{time.time() - t0:.0f}s", flush=True)
    vol.commit()
    return out | {"seconds": time.time() - t0}


@app.local_entrypoint()
def main():
    import numpy as np
    import pandas as pd

    import student as S

    it = pd.read_parquet(HERE / "data/prepared/items.parquet", columns=["id", "split"])
    pool, _, cal, test = S.splits(it[it.split != "teacher"])
    tr = pool.iloc[np.random.default_rng(0).permutation(len(pool))[:64_000]]  # the seed-0 students' draw
    print(embed.remote({"train": tr.id.tolist(), "cal": cal.id.tolist(), "test": test.id.tolist()}))


==> anc/cfpb/paper_figs.py <==
"""Numbers and the figure for the paper, on the 10,000 test complaints the students were scored on.

    uv run --with torch --with pandas --with pyarrow --with numpy --with matplotlib python paper_figs.py

Paired bootstrap (2,000 resamples of complaints) for differences in Brier score and decision cost.
Writes results/paper_numbers.json and paper/fig_results.pdf.
"""

import json
import pathlib

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

import student as S
from recal import tasche_qmm

HERE = pathlib.Path(__file__).parent
R = HERE / "results"


def forecasts():
    it = pd.read_parquet(HERE / "data/prepared/items.parquet")
    _, _, cal, test = S.splits(it[it.split != "teacher"])
    t = pd.read_parquet(R / "teacher_full.parquet").set_index("id")
    b = pd.read_parquet(R / "baseline_full.parquet").set_index("id")
    q30 = lambda df, ids: 0.5 * (np.stack(df.loc[ids].p3_012)[:, 0] + np.stack(df.loc[ids].p3_210)[:, 0])  # noqa: E731
    q30_2 = lambda df, ids: 0.5 * (np.stack(df.loc[ids].p2_01)[:, 0] + np.stack(df.loc[ids].p2_10)[:, 0])  # noqa: E731
    f_l, info_l = tasche_qmm(np.stack(cal.t_logit)[:, 0], cal.y.values)
    f_q, info_q = tasche_qmm(q30(t, cal.id), cal.y.values)
    _, b_q = S.cox_fit(q30(t, cal.id), cal.y.values)  # calibration slope and intercept (Cox), a diagnostic only
    print("QMM logistic", info_l, "\nQMM qwen", info_q)
    stud = {k: pd.read_parquet(R / f"student_preds/{k}_64000_0.parquet") for k in ("outcome", "logit")}
    for s in stud.values():
        assert (s.id.values == test.id.values).all()
    q = {"constant": np.full(len(test), cal.y.mean()),
         "logistic": f_l(np.stack(test.t_logit)[:, 0]),
         "qwen_raw": q30(t, test.id), "qwen_recal": f_q(q30(t, test.id)), "qwen_raw_2opt": q30_2(t, test.id),
         "article": q30(b, test.id), "article_2opt": q30_2(b, test.id)}
    for k, s in stud.items():
        q[f"student_{k}"] = 0.5 * (s.q3_012.values + s.q3_210.values)
        q[f"student_{k}_2opt"] = 0.5 * (s.q2_01.values + s.q2_10.values)
    return q, test.y.values, b_q


def reliability(q, y, bins=10):
    edges = np.quantile(q, np.linspace(0, 1, bins + 1))
    idx = np.clip(np.searchsorted(edges, q, side="right") - 1, 0, bins - 1)
    return np.array([q[idx == k].mean() for k in range(bins)]), np.array([y[idx == k].mean() for k in range(bins)])


def main():
    q, y, b_q = forecasts()
    rng = np.random.default_rng(0)
    boot = rng.integers(0, len(y), (2000, len(y)))
    sq = {k: (v - y) ** 2 for k, v in q.items()}
    cost = {k: (0.2 * ((v > 0.2) & (y == 0)) + 0.8 * ((v <= 0.2) & (y == 1))) * 1000 for k, v in q.items()}

    def diff(d, a, b):
        x = d[a] - d[b]
        bs = x[boot].mean(1)
        return [float(x.mean()), float(np.quantile(bs, 0.025)), float(np.quantile(bs, 0.975))]

    out = {"n": len(y), "rate": float(y.mean()), "cox_slope_qwen": b_q.tolist(),
           "metrics": {k: S.metrics(v, y) for k, v in q.items()},
           "brier_diff": {f"{a} - {b}": diff(sq, a, b) for a, b in [
               ("student_outcome", "logistic"), ("student_logit", "logistic"), ("student_outcome", "student_logit"),
               ("qwen_recal", "logistic"), ("student_logit", "qwen_recal")]},
           "cost02_diff": {f"{a} - {b}": diff(cost, a, b) for a, b in [
               ("student_outcome", "logistic"), ("student_logit", "logistic"), ("qwen_recal", "logistic"),
               ("article", "constant")]},
           "coherence_db": {k: float(np.mean(np.abs(S.lg(q[k]) - S.lg(q[k + "_2opt"]))) * 10 / np.log(10))
                            for k in ("qwen_raw", "article", "student_outcome", "student_logit")}}
    json.dump(out, open(R / "paper_numbers.json", "w"), indent=1)
    for k in ("brier_diff", "cost02_diff", "coherence_db"):
        print(k, json.dumps(out[k], indent=0))

    plt.rcParams.update({"font.size": 9, "axes.spines.top": False, "axes.spines.right": False})
    fig, ax = plt.subplots(1, 3, figsize=(11, 3.4))
    col = {"constant": "#6b6b6b", "logistic": "#2a78d6", "qwen_raw": "#eb6834", "qwen_recal": "#eda100",
           "article": "#9a6fb0", "student_outcome": "#1baf7a", "student_logit": "#0b5d4b"}
    lab = {"constant": "constant", "logistic": "logistic, recalibrated", "qwen_raw": "Qwen3-30B zero-shot",
           "qwen_recal": "Qwen3-30B, recalibrated", "article": "letter reading, 0.5B",
           "student_outcome": "student on outcomes", "student_logit": "student on logistic"}
    a = ax[0]
    for k in ("logistic", "qwen_raw", "qwen_recal", "student_outcome"):
        x, f = reliability(q[k], y)
        a.plot(x, f, marker="o", ms=3, color=col[k], label=lab[k])
    a.plot([0, 1], [0, 1], ls="--", lw=0.8, color="#999")
    a.set_xlabel("forecast probability of monetary relief")
    a.set_ylabel("observed share with monetary relief")
    a.set_title("(a) Calibration curves", fontsize=9, loc="left")
    a.legend(frameon=False, fontsize=7)
    a = ax[1]
    cs = np.linspace(0.05, 0.5, 46)
    for k in ("constant", "article", "qwen_recal", "logistic", "student_logit", "student_outcome"):
        a.plot(cs, [S.metrics(q[k], y).get(f"cost_{c}") or float(1000 * np.mean(c * ((q[k] > c) & (y == 0))
               + (1 - c) * ((q[k] <= c) & (y == 1)))) for c in cs], color=col[k], label=lab[k], lw=1.2)
    a.set_xlabel("cutoff $c$ (cost of a missed relief case $= 1-c$)")
    a.set_ylabel("decision cost per 1,000 complaints")
    a.set_title("(b) Decision cost", fontsize=9, loc="left")
    a.legend(frameon=False, fontsize=7)
    a = ax[2]
    for k, m in (("qwen_raw", "o"), ("student_outcome", "s")):
        sub = rng.choice(len(y), 1500, replace=False)
        a.scatter(q[k][sub], q[k + "_2opt"][sub], s=3, alpha=0.4, color=col[k], label=lab[k], marker=m)
    a.plot([0, 1], [0, 1], ls="--", lw=0.8, color="#999")
    a.set_xlabel("P(monetary relief), three candidates")
    a.set_ylabel("P(monetary relief), two candidates")
    a.set_title("(c) Coherence under refinement", fontsize=9, loc="left")
    a.legend(frameon=False, fontsize=7, markerscale=3)
    fig.tight_layout()
    (HERE / "paper").mkdir(exist_ok=True)
    fig.savefig(HERE / "paper/fig_results.pdf")


if __name__ == "__main__":
    main()


==> anc/cfpb/prep.py <==
"""Build the credit card complaint splits and the bank-style logistic teacher.

    uv run --with duckdb --with pandas --with pyarrow --with scikit-learn python prep.py

Items: credit card complaints with a narrative and one of three responses (monetary relief, non-monetary relief,
explanation). Splits by year received: teacher 2015-2018, train 2019-2023, cal 2024, test 2025-2026. A narrative
that occurs in more than one split is kept only in the earliest one. The teacher is a multinomial logistic
regression on word and bigram TF-IDF plus company and issue indicators, fitted on the teacher years only, with C
chosen on the last 20% of those years. Writes data/prepared/items.parquet and results/teacher_logit.json.
"""

import json
import pathlib

import duckdb
import numpy as np
import pandas as pd
import scipy.sparse as sp
from sklearn.feature_extraction.text import TfidfVectorizer
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import roc_auc_score
from sklearn.preprocessing import OneHotEncoder

HERE = pathlib.Path(__file__).parent
D = HERE / "data"
L = ["Closed with monetary relief", "Closed with non-monetary relief", "Closed with explanation"]


def load() -> pd.DataFrame:
    df = duckdb.sql(f"""
        SELECT "Complaint ID" AS id, "Date received"::DATE AS date, Company AS company, Issue AS issue,
               "Consumer complaint narrative" AS text, "Company response to consumer" AS response
        FROM '{D / "narratives.parquet"}'
        WHERE Product IN ('Credit card', 'Credit card or prepaid card')
          AND (Product = 'Credit card' OR "Sub-product" NOT ILIKE '%prepaid%')
          AND "Company response to consumer" IN ({", ".join(f"'{x}'" for x in L)})
        ORDER BY date, id""").df()
    y = df.date.map(lambda d: d.year)
    df["split"] = np.select([y <= 2018, y <= 2023, y == 2024], ["teacher", "train", "cal"], "test")
    first = df.groupby("text").split.transform("first")  # rows are in date order
    df = df[df.split == first].reset_index(drop=True)
    df["y3"] = df.response.map(L.index)
    df["y"] = (df.y3 == 0).astype(int)
    return df


def features(fit: pd.DataFrame):
    tf = TfidfVectorizer(ngram_range=(1, 2), min_df=5, max_features=200_000, sublinear_tf=True)
    oh = OneHotEncoder(handle_unknown="ignore", min_frequency=20)
    tf.fit(fit.text)
    oh.fit(fit[["company", "issue"]])
    return lambda d: sp.hstack([tf.transform(d.text), oh.transform(d[["company", "issue"]])]).tocsr()


def scores(p3: np.ndarray, d: pd.DataFrame) -> dict:
    p, y = p3[:, 0], d.y.values
    return {"n": len(d), "rate": float(y.mean()), "brier": float(np.mean((p - y) ** 2)),
            "brier_const": float(np.mean((y.mean() - y) ** 2)),
            "logloss": float(-np.mean(y * np.log(p) + (1 - y) * np.log(1 - p))), "auc": float(roc_auc_score(y, p)),
            "mean_p": float(p.mean()), "acc3": float((p3.argmax(1) == d.y3.values).mean())}


def main():
    df = load()
    print(df.groupby("split").agg(n=("y", "size"), rate=("y", "mean")).loc[["teacher", "train", "cal", "test"]])
    t = df[df.split == "teacher"]
    cut = int(len(t) * 0.8)
    fx = features(t.iloc[:cut])
    Xa, Xb = fx(t.iloc[:cut]), fx(t.iloc[cut:])
    best = None
    for C in (0.3, 1, 3, 10):
        m = LogisticRegression(C=C, max_iter=2000).fit(Xa, t.y3.values[:cut])
        ll = scores(m.predict_proba(Xb), t.iloc[cut:])["logloss"]
        print("C", C, "holdout logloss", round(ll, 4))
        best = min(best or (ll, C), (ll, C))
    C = best[1]
    fx = features(t)
    m = LogisticRegression(C=C, max_iter=2000).fit(fx(t), t.y3.values)
    p3 = m.predict_proba(fx(df))
    df["t_logit"] = list(p3)
    out = {"C": C, **{s: scores(p3[(df.split == s).values], df[df.split == s]) for s in ("cal", "test")}}
    print(json.dumps(out, indent=1))
    (D / "prepared").mkdir(exist_ok=True)
    df.to_parquet(D / "prepared" / "items.parquet")
    (HERE / "results").mkdir(exist_ok=True)
    json.dump(out, open(HERE / "results" / "teacher_logit.json", "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/cfpb/recal.py <==
"""Recalibration by Tasche's robust logit curve, fitted by quasi moment matching.

Tasche (2013, appendix A.2, eqs. A.8, A.9, A.11b): the probability of the event given a score x is
    p(x) = 1 / (1 + exp(-(a + b * z(x)))),   z(x) = Phi^{-1}(F~_N(x)),
where F~_N is the average of the left- and right-continuous empirical distribution functions of the score among
non-events in the calibration sample. The two parameters are chosen so that the curve reproduces two targets taken
from the calibration sample: the event rate, and the accuracy ratio, with the accuracy ratio implied by the curve
computed as in (A.11b) from the empirical score profile. Here the event (monetary relief) has high scores, so
AR = Pr[X_D > X_N] - Pr[X_D < X_N] = 2 AUC - 1. The curve depends on the score only through its rank among
non-events, so it leaves the ranking, and hence the AUC, unchanged.
"""

from __future__ import annotations

import numpy as np
from scipy.optimize import fsolve
from scipy.special import expit
from scipy.stats import norm


def _ftilde(ref: np.ndarray, x: np.ndarray) -> np.ndarray:
    """(A.9): average of Pr[X < x | N] and Pr[X <= x | N], clipped away from 0 and 1."""
    ref = np.sort(ref)
    f = (np.searchsorted(ref, x, side="left") + np.searchsorted(ref, x, side="right")) / (2 * len(ref))
    return np.clip(f, 0.5 / len(ref), 1 - 0.5 / len(ref))


def _implied_ar(p: np.ndarray, x: np.ndarray) -> float:
    """(A.11b) with every distinct score a grade, weighted by its empirical frequency, events at high scores."""
    ux, inv = np.unique(x, return_inverse=True)
    w = np.bincount(inv) / len(x)
    pg = np.bincount(inv, weights=p) / len(x) / w  # p is constant within a grade
    pbar = float(np.sum(pg * w))
    n_below = np.concatenate([[0.0], np.cumsum((1 - pg) * w)[:-1]])  # sum over lower grades of (1 - p(t)) Pr[X = t]
    greater = np.sum(pg * w * n_below)
    ties = np.sum(pg * (1 - pg) * w**2)
    return (2 * greater + ties) / (pbar * (1 - pbar)) - 1


def _auc(q: np.ndarray, y: np.ndarray) -> float:
    from scipy.stats import rankdata

    r = rankdata(q)
    n1 = y.sum()
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * (len(y) - n1)))


def tasche_qmm(q_cal: np.ndarray, y_cal: np.ndarray):
    """Fit the robust logit curve by quasi moment matching; return the map and (a, b, targets)."""
    ref = q_cal[y_cal == 0]
    z = norm.ppf(_ftilde(ref, q_cal))
    p_target, ar_target = float(y_cal.mean()), 2 * _auc(q_cal, y_cal) - 1
    # start from the maximum-likelihood logistic fit of the outcome on z
    from sklearn.linear_model import LogisticRegression

    ml = LogisticRegression(C=1e6).fit(z[:, None], y_cal)
    start = [float(ml.intercept_[0]), float(ml.coef_[0][0])]

    def eqs(ab):
        p = expit(ab[0] + ab[1] * z)
        return [p.mean() - p_target, _implied_ar(p, q_cal) - ar_target]

    ab, info, ok, msg = fsolve(eqs, start, full_output=True)
    if ok != 1:
        raise RuntimeError(f"quasi moment matching did not converge: {msg}")
    f = lambda q: expit(ab[0] + ab[1] * norm.ppf(_ftilde(ref, q)))  # noqa: E731
    return f, {"a": float(ab[0]), "b": float(ab[1]), "p_target": p_target, "ar_target": ar_target,
               "residuals": [float(r) for r in eqs(ab)], "ml_start": start}


if __name__ == "__main__":  # self-check on a probit model where the exact answer is known
    rng = np.random.default_rng(0)
    s = rng.normal(size=20_000)
    y = (rng.uniform(size=s.size) < norm.cdf(0.8 * s - 1.0)).astype(int)
    q = expit(3 * s)  # a badly scaled but correctly ranked score
    f, info = tasche_qmm(q[:10_000], y[:10_000])
    qt, yt = f(q[10_000:]), y[10_000:]
    print(info)
    print("test mean", qt.mean().round(4), "rate", yt.mean().round(4), "AUC raw", round(_auc(q[10_000:], yt), 4),
          "AUC recal", round(_auc(qt, yt), 4), "Brier", np.mean((qt - yt) ** 2).round(4),
          "Brier of truth", np.mean((norm.cdf(0.8 * s[10_000:] - 1.0) - yt) ** 2).round(4))


==> anc/cfpb/student.py <==
"""Candidate-scoring student on credit card complaints: Qwen2.5-0.5B + LoRA, one score per option at its closing bracket.

One cell = (target, n, seed). Targets: 'outcome' (the company's response), 'logit' (the logistic teacher),
'qwen' (Qwen3-30B read zero-shot, recalibrated on 2024), 'mix' (half outcome, half logistic). Half the questions
offer three options {monetary relief, non-monetary relief, explanation only}; the other half two {monetary relief,
no monetary relief}. Training items come from 2019-2023; evaluation is on fixed subsets of the 2024 (calibration)
and 2025-2026 (test) items. The decision is monetary relief, so every measurement is on P(monetary relief).
"""

from __future__ import annotations

import math
import os
import time

import numpy as np
import pandas as pd
import torch

MODEL = "Qwen/Qwen2.5-0.5B"
OPTS = {3: ["monetary relief", "non-monetary relief", "explanation only"], 2: ["monetary relief", "no monetary relief"]}
N_VAL, N_CAL, N_TEST = 4_000, 5_000, 10_000
CUTS = (0.1, 0.2, 0.3)


# ---------------- data ----------------
def splits(items: pd.DataFrame):
    """Fixed pools: training and validation from 2019-2023, evaluation subsets of 2024 and 2025-2026."""
    rng = np.random.default_rng(0)
    tr = items[items.split == "train"].iloc[rng.permutation((items.split == "train").sum())]
    cal = items[items.split == "cal"].sample(N_CAL, random_state=1)
    test = items[items.split == "test"].sample(N_TEST, random_state=2)
    return tr.iloc[N_VAL:], tr.iloc[:N_VAL], cal, test


# ---------------- text ----------------
class Encoder:
    def __init__(self, tok, max_len: int = 384):
        self.tok, self.max_len = tok, max_len
        self.opt_ids = {k: [tok.encode(f" [{o}]") for o in v] for k, v in OPTS.items()}
        for ids in self.opt_ids.values():
            assert all(tok.decode(i[-1:]) == "]" for i in ids)
        self.question = tok.encode("\nHow will the company close this complaint? Options:")

    def __call__(self, row, k, order):
        """Token ids, the position of each option's ']' and the category of each slot (-1 unused)."""
        head = self.tok.encode(f"Company: {row[0]}\nIssue: {row[1]}\nComplaint: {row[2]}")
        tail_len = len(self.question) + sum(len(self.opt_ids[k][c]) for c in order)
        ids = head[: self.max_len - tail_len] + self.question
        pos, cats = [0, 0, 0], [-1, -1, -1]
        for slot, c in enumerate(order):
            ids = ids + self.opt_ids[k][c]
            pos[slot], cats[slot] = len(ids) - 1, c
        return ids, pos, cats


def rows(df: pd.DataFrame) -> list[tuple]:
    return list(zip(df.company.values, df.issue.values, df.text.values))


def batchify(enc, rs, ks, orders, pad_id):
    out = [enc(r, k, o) for r, k, o in zip(rs, ks, orders)]
    L = max(len(o[0]) for o in out)
    ids = torch.full((len(out), L), pad_id, dtype=torch.long)
    att = torch.zeros((len(out), L), dtype=torch.long)
    for i, (t, _, _) in enumerate(out):
        ids[i, : len(t)], att[i, : len(t)] = torch.tensor(t), 1
    return ids, att, torch.tensor([o[1] for o in out]), torch.tensor([o[2] for o in out])


def targets(df: pd.DataFrame, target: str, ks: np.ndarray) -> np.ndarray:
    """Target distribution over categories (3-option: monetary, non-monetary, explanation; 2-option: monetary, not)."""
    gold = np.eye(3)[df.y3.values]
    p = {"outcome": gold, "logit": np.stack(df.t_logit.values), "qwen": np.stack(df.t_qwen.values)}
    p["mix"] = 0.5 * gold + 0.5 * p["logit"]
    q = p[target]
    out = q.copy()
    two = ks == 2
    out[two] = np.c_[q[two, 0], 1 - q[two, 0], np.zeros(two.sum())]
    return out


# ---------------- model ----------------
class Scorer(torch.nn.Module):
    def __init__(self, body, d):
        super().__init__()
        self.body = body
        self.w = torch.nn.Linear(d, 1, bias=False)
        torch.nn.init.zeros_(self.w.weight)

    def forward(self, ids, att, pos, cats):
        h = self.body(input_ids=ids, attention_mask=att).last_hidden_state
        hp = torch.gather(h, 1, pos.unsqueeze(-1).expand(-1, -1, h.shape[-1]))
        s = self.w(hp.float()).squeeze(-1).masked_fill(cats < 0, float("-inf"))
        return torch.log_softmax(s, -1)


def build(dev: str, lora_r: int = 8):
    from peft import LoraConfig, get_peft_model
    from transformers import AutoModel, AutoTokenizer

    tok = AutoTokenizer.from_pretrained(MODEL)
    dtype = torch.bfloat16 if dev == "cuda" else torch.float32
    body = AutoModel.from_pretrained(MODEL, dtype=dtype)
    cfg = LoraConfig(r=lora_r, lora_alpha=2 * lora_r, lora_dropout=0.0,
                     target_modules=["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"])
    body = get_peft_model(body, cfg)
    return tok, Scorer(body, body.config.hidden_size).to(dev)


def by_category(logp, cats):
    p = logp.exp().masked_fill(cats < 0, 0)
    out = torch.zeros_like(p)
    out.scatter_add_(1, cats.clamp(min=0), p)
    return out


def soft_ce(logp, cats, tgt):
    t = torch.gather(tgt, 1, cats.clamp(min=0)).masked_fill(cats < 0, 0)
    return -(t * logp.masked_fill(cats < 0, 0)).sum(1).mean()


@torch.no_grad()
def predict(model, enc, pad_id, rs, k, order, dev, bs=64):
    """P(monetary relief) for fixed k and one option order, for every item."""
    model.eval()
    out = []
    for i in range(0, len(rs), bs):
        n = len(rs[i : i + bs])
        ids, att, pos, cats = batchify(enc, rs[i : i + bs], [k] * n, [order] * n, pad_id)
        ids, att, pos, cats = (x.to(dev) for x in (ids, att, pos, cats))
        out.append(by_category(model(ids, att, pos, cats), cats)[:, 0].float().cpu().numpy())
    model.train()
    return np.concatenate(out)


# ---------------- measurement ----------------
def lg(x):
    x = np.clip(x, 1e-6, 1 - 1e-6)
    return np.log(x / (1 - x))


def cox_fit(q_cal, y_cal):
    """Calibration intercept and slope (Cox 1958): logistic regression of the outcome on the logit of the forecast,
    by Newton's method. A diagnostic; recalibration uses recal.tasche_qmm."""
    X = np.c_[lg(q_cal), np.ones(len(q_cal))]
    m = y_cal.mean()
    b = np.array([0.0, math.log(m / (1 - m))])  # start from the constant forecast

    def nll(b):
        z = X @ b
        return float(np.mean(np.logaddexp(0, z) - y_cal * z))

    for _ in range(100):  # Newton with step halving
        p = 1 / (1 + np.exp(-np.clip(X @ b, -30, 30)))
        H = X.T @ (X * (p * (1 - p))[:, None]) / len(p) + 1e-9 * np.eye(2)
        step = np.linalg.solve(H, X.T @ (p - y_cal) / len(p))
        t = 1.0
        while nll(b - t * step) > nll(b) and t > 1e-6:
            t /= 2
        b = b - t * step
        if np.abs(t * step).max() < 1e-10:
            break
    return lambda q: 1 / (1 + np.exp(-np.clip(lg(q) * b[0] + b[1], -30, 30))), b


def auc(q, y):
    r = pd.Series(q).rank().values
    n1 = y.sum()
    return float((r[y == 1].sum() - n1 * (n1 + 1) / 2) / (n1 * (len(y) - n1)))


def metrics(q, y) -> dict:
    qc = np.clip(q, 1e-3, 1 - 1e-3)
    m = {"mean": float(q.mean()), "brier": float(np.mean((q - y) ** 2)), "auc": auc(q, y),
         "inv_F": float(np.mean(np.where(y == 1, (1 - qc) / qc, qc / (1 - qc))))}
    return m | {f"cost_{c}": float(1000 * np.mean(c * ((q > c) & (y == 0)) + (1 - c) * ((q <= c) & (y == 1)))) for c in CUTS}


def evaluate(model, enc, pad_id, cal: pd.DataFrame, test: pd.DataFrame, dev: str) -> tuple[dict, dict]:
    rc, rt = rows(cal), rows(test)
    t3a, t3b = predict(model, enc, pad_id, rt, 3, [0, 1, 2], dev), predict(model, enc, pad_id, rt, 3, [2, 1, 0], dev)
    t2a, t2b = predict(model, enc, pad_id, rt, 2, [0, 1], dev), predict(model, enc, pad_id, rt, 2, [1, 0], dev)
    c3 = 0.5 * (predict(model, enc, pad_id, rc, 3, [0, 1, 2], dev) + predict(model, enc, pad_id, rc, 3, [2, 1, 0], dev))
    q3, q2 = 0.5 * (t3a + t3b), 0.5 * (t2a + t2b)
    from recal import tasche_qmm

    f, _ = tasche_qmm(c3, cal.y.values)
    _, b = cox_fit(c3, cal.y.values)
    y = test.y.values
    res = {"raw": metrics(q3, y), "recal": metrics(f(q3), y), "two_option": metrics(q2, y), "cox_slope": b.tolist(),
           "coherence_db": float(np.mean(np.abs(lg(q3) - lg(q2))) * 10 / math.log(10)),
           "order_gap": float(np.mean(np.abs(t3a - t3b)))}
    preds = {"id": test.id.values.tolist(), "q3_012": t3a.tolist(), "q3_210": t3b.tolist(), "q2_01": t2a.tolist(),
             "q2_10": t2b.tolist()}
    return res, preds


# ---------------- training ----------------
def run_cell(cfg: dict, items: pd.DataFrame, dev: str, max_steps: int = 3000, eval_every: int = 200, patience: int = 4,
             bs: int = 32, micro: int = 8, ckpt: str | None = None, commit=None) -> dict:
    """Train one cell. With ckpt, the state is saved at every evaluation and a restarted run resumes from it."""
    t0 = time.time()
    n, seed = cfg["n"], cfg["seed"]
    torch.manual_seed(seed)
    rng = np.random.default_rng(seed)
    pool, val, cal, test = splits(items)
    tr = pool.iloc[rng.permutation(len(pool))[:n]]
    k_tr, k_val = rng.choice([2, 3], len(tr)), rng.choice([2, 3], len(val))
    o_tr = [list(rng.permutation(k)) for k in k_tr]
    o_val = [list(rng.permutation(k)) for k in k_val]
    t_tr = torch.tensor(targets(tr, cfg["target"], k_tr), dtype=torch.float32)
    t_val = torch.tensor(targets(val, cfg["target"], k_val), dtype=torch.float32)
    r_tr, r_val = rows(tr), rows(val)

    tok, model = build(dev)
    pad_id = tok.pad_token_id
    enc = Encoder(tok)
    head = list(model.w.parameters())
    lora = [p for nm, p in model.named_parameters() if p.requires_grad and not nm.startswith("w.")]
    opt = torch.optim.AdamW([{"params": lora, "lr": 2e-4}, {"params": head, "lr": 1e-3}], weight_decay=0.0)
    sched = torch.optim.lr_scheduler.LambdaLR(opt, lambda s: min(1.0, (s + 1) / 50))

    def val_loss():
        model.eval()
        tot = 0.0
        with torch.no_grad():
            for i in range(0, len(val), 64):
                sl = slice(i, i + 64)
                ids, att, pos, cats = batchify(enc, r_val[sl], k_val[sl], o_val[sl], pad_id)
                lp = model(ids.to(dev), att.to(dev), pos.to(dev), cats.to(dev))
                tot += soft_ce(lp, cats.to(dev), t_val[sl].to(dev)).item() * len(ids)
        model.train()
        return tot / len(val)

    best, best_state, bad, step = float("inf"), None, 0, 0
    trainable = {nm: p for nm, p in model.named_parameters() if p.requires_grad}
    history, idx, start = [], None, 0
    if ckpt and os.path.exists(ckpt):
        st = torch.load(ckpt, map_location=dev, weights_only=False)
        with torch.no_grad():
            for k, p in trainable.items():
                p.copy_(st["params"][k])
        opt.load_state_dict(st["opt"])
        sched.load_state_dict(st["sched"])
        rng.bit_generator.state = st["rng"]
        best, best_state, bad, step = st["best"], st["best_state"], st["bad"], st["step"]
        history, idx, start = st["history"], st["idx"], st["next_i"]
        print(f"resumed at step {step}", flush=True)
    while step < max_steps and bad < patience:
        if idx is None:
            idx, start = rng.permutation(len(tr)), 0
        for i in range(start, len(idx) - bs + 1, bs):
            opt.zero_grad(set_to_none=True)
            for j0 in range(i, i + bs, micro):
                b = idx[j0 : j0 + micro]
                ids, att, pos, cats = batchify(enc, [r_tr[j] for j in b], k_tr[b], [o_tr[j] for j in b], pad_id)
                lp = model(ids.to(dev), att.to(dev), pos.to(dev), cats.to(dev))
                loss = soft_ce(lp, cats.to(dev), t_tr[b].to(dev)) * len(b) / bs
                loss.backward()
            torch.nn.utils.clip_grad_norm_(trainable.values(), 1.0)
            opt.step()
            sched.step()
            step += 1
            if step % eval_every == 0:
                v = val_loss()
                history.append((step, round(v, 4)))
                print(f"step {step} val {v:.4f} elapsed {time.time() - t0:.0f}s", flush=True)
                if v < best - 1e-4:
                    best, bad = v, 0
                    best_state = {k: p.detach().clone() for k, p in trainable.items()}
                else:
                    bad += 1
                if ckpt:
                    torch.save({"params": {k: p.detach().clone() for k, p in trainable.items()}, "opt": opt.state_dict(),
                                "sched": sched.state_dict(), "rng": rng.bit_generator.state, "best": best,
                                "best_state": best_state, "bad": bad, "step": step, "history": history, "idx": idx,
                                "next_i": i + bs}, ckpt)
                    if commit:
                        commit()
            if step >= max_steps or bad >= patience:
                break
        idx = None
    if best_state is not None:
        with torch.no_grad():
            for k, p in trainable.items():
                p.copy_(best_state[k])
    t_train = time.time() - t0
    res, preds = evaluate(model, enc, pad_id, cal, test, dev)
    return {**cfg, **res, "steps": step, "best_val": best, "history": history, "train_seconds": t_train,
            "seconds": time.time() - t0, "preds": preds}


==> anc/cfpb/student_modal.py <==
"""Modal app for the student grid on credit card complaints.

    modal run student_modal.py --mode pilot    # outcome and logistic teacher, n = 64,000, seed 0, to fix the cost
    modal run student_modal.py --mode grid1    # 4 targets x 4 sizes, seed 0, minus the pilot cells
"""

import json
import pathlib

import modal

HERE = pathlib.Path(__file__).parent
image = (
    modal.Image.debian_slim(python_version="3.12")
    .pip_install("torch==2.14.1", "transformers==5.20.1", "peft==0.21.2", "pandas", "pyarrow", "numpy")
    .env({"HF_HOME": "/vol/hf"})
    .add_local_file(HERE / "student.py", "/root/student.py")
    .add_local_file(HERE / "recal.py", "/root/recal.py")
)
vol = modal.Volume.from_name("jev-cfpb", create_if_missing=True)
app = modal.App("jev-cfpb-student", image=image)
NS = [1_000, 4_000, 16_000, 64_000]
TARGETS = ["outcome", "logit", "qwen", "mix"]
COLS = ["id", "split", "company", "issue", "text", "y", "y3", "t_logit", "t_qwen"]


@app.function(gpu="L4", timeout=4 * 3600, volumes={"/vol": vol})
def cell(cfg: dict) -> dict:
    import os

    import pandas as pd
    from student import run_cell

    items = pd.read_parquet("/vol/items_student.parquet")
    os.makedirs("/vol/ckpt", exist_ok=True)
    name = f"{cfg['target']}_{cfg['n']}_{cfg['seed']}"
    r = run_cell(cfg, items, "cuda", ckpt=f"/vol/ckpt/{name}.pt", commit=vol.commit)
    vol.commit()
    print(json.dumps({k: v for k, v in r.items() if k != "preds"}), flush=True)
    return r


@app.local_entrypoint()
def main(mode: str = "pilot"):
    import pandas as pd

    tmp = HERE / "data/prepared/_items_student.parquet"
    df = pd.read_parquet(HERE / "data/prepared/items.parquet", columns=COLS)
    df[df.split != "teacher"].to_parquet(tmp)
    with vol.batch_upload(force=True) as b:
        b.put_file(str(tmp), "/items_student.parquet")
    tmp.unlink()
    if mode == "pilot":
        cfgs = [{"target": t, "n": 64_000, "seed": 0} for t in ("outcome", "logit")]
    else:
        done = {("outcome", 64_000, 0), ("logit", 64_000, 0)}
        cfgs = [{"target": t, "n": n, "seed": 0} for t in TARGETS for n in NS if (t, n, 0) not in done]
    out = HERE / "results" / f"student_{mode}.jsonl"
    pdir = HERE / "results" / "student_preds"
    pdir.mkdir(parents=True, exist_ok=True)
    with open(out, "a") as f:
        for r in cell.map(cfgs, return_exceptions=True):
            if isinstance(r, Exception):
                print("FAILED:", r)
                continue
            pd.DataFrame(r.pop("preds")).to_parquet(pdir / f"{r['target']}_{r['n']}_{r['seed']}.parquet")
            f.write(json.dumps(r) + "\n")
            f.flush()
            print("done", r["target"], r["n"], "steps", r["steps"], "min", round(r["seconds"] / 60, 1),
                  "brier", round(r["recal"]["brier"], 4), "auc", round(r["raw"]["auc"], 3))


==> anc/cfpb/teacher_modal.py <==
"""Zero-shot readings of the complaint decision on Modal: the large teacher and the article's letter baseline.

    modal run teacher_modal.py --mode time     # 1,000 test items, to fix the cost of the full run
    modal run teacher_modal.py --mode full     # teacher on train, cal and test; baseline on test
    modal run teacher_modal.py --mode baseline # baseline on test only

Teacher: Qwen3-30B-A3B-Instruct-2507 through vLLM, chat template, one step, read the log probabilities of the letters
A, B, C (top 20 returned; a letter outside them gets the 20th value as an upper bound and is counted). Four
prompts per item: three options in two orders and two options {monetary relief, no monetary relief} in two
orders. Baseline: Qwen2.5-0.5B-Instruct with the article's plain prompt ending in "Label:", softmax over the
tokens "A", "B", "C" from the full next-token distribution, same four prompts.
"""

import json
import pathlib
import time

import modal

HERE = pathlib.Path(__file__).parent
TEACHER = "Qwen/Qwen3-30B-A3B-Instruct-2507"
BASE = "Qwen/Qwen2.5-0.5B-Instruct"
MAX_CHARS = 4000
OPTS = {3: ["with monetary relief", "with non-monetary relief", "with an explanation only"],
        2: ["with monetary relief", "without monetary relief"]}
ORDERS = [(3, [0, 1, 2]), (3, [2, 1, 0]), (2, [0, 1]), (2, [1, 0])]

vol = modal.Volume.from_name("jev-cfpb", create_if_missing=True)
dl_image = modal.Image.debian_slim(python_version="3.12").pip_install("huggingface_hub[hf_transfer]==0.34.4").env(
    {"HF_HOME": "/vol/hf", "HF_HUB_ENABLE_HF_TRANSFER": "1"})
vllm_image = modal.Image.debian_slim(python_version="3.12").pip_install("vllm==0.10.1.1", "transformers==4.56.1", "pandas", "pyarrow").env(
    {"HF_HOME": "/vol/hf"})
hf_image = modal.Image.debian_slim(python_version="3.12").pip_install(
    "torch==2.8.0", "transformers==4.56.1", "pandas", "pyarrow").env({"HF_HOME": "/vol/hf"})
app = modal.App("jev-cfpb-teacher")


def body(it: dict, k: int, order: list[int]) -> str:
    letters = "ABC"[:k]
    lines = "\n".join(f"{letters[j]}) {OPTS[k][o]}" for j, o in enumerate(order))
    return (f"A consumer filed this complaint about a credit card with the CFPB.\n\nCompany: {it['company']}\n"
            f"Issue: {it['issue']}\nComplaint: {it['text'][:MAX_CHARS]}\n\n"
            f"How will the company most likely close this complaint?\n{lines}\n")


def to_option_probs(lp: list[float], order: list[int]) -> list[float]:
    """Softmax over the letters, then map letter positions back to option indices."""
    import math

    m = max(lp)
    e = [math.exp(x - m) for x in lp]
    s = sum(e)
    out = [0.0] * len(order)
    for j, o in enumerate(order):
        out[o] = e[j] / s
    return out


def load_items(splits: list[str]) -> list[dict]:
    import pandas as pd

    df = pd.read_parquet("/vol/items.parquet")
    return df[df.split.isin(splits)][["id", "company", "issue", "text"]].to_dict("records")


def pack(rows: list[dict]) -> bytes:
    import io

    import pandas as pd

    buf = io.BytesIO()
    pd.DataFrame(rows).to_parquet(buf)
    return buf.getvalue()


@app.function(image=dl_image, volumes={"/vol": vol}, timeout=3600, cpu=4, memory=8192)
def download(name: str):
    from huggingface_hub import snapshot_download

    snapshot_download(name)
    vol.commit()


@app.function(image=vllm_image, gpu="H100", volumes={"/vol": vol}, timeout=6 * 3600)
def teacher(items: list[dict] | None = None, splits: list[str] | None = None) -> dict:
    from vllm import LLM, SamplingParams

    items = items or load_items(splits)

    t0 = time.time()
    llm = LLM(TEACHER, max_model_len=4096, gpu_memory_utilization=0.9, enable_prefix_caching=True)
    tok = llm.get_tokenizer()
    ids = [tok.encode(c, add_special_tokens=False)[0] for c in "ABC"]
    prompts, meta = [], []
    for i, it in enumerate(items):
        for k, order in ORDERS:
            msg = body(it, k, order) + f"Answer with one letter: {', '.join('ABC'[:k])}."
            prompts.append(tok.apply_chat_template([{"role": "user", "content": msg}], tokenize=False,
                                                   add_generation_prompt=True))
            meta.append((i, k, order))
    t1 = time.time()
    outs = llm.generate(prompts, SamplingParams(max_tokens=1, temperature=0, logprobs=20))
    t2 = time.time()
    res = [{"id": it["id"]} for it in items]
    missing = 0
    for (i, k, order), o in zip(meta, outs):
        d = o.outputs[0].logprobs[0]
        floor = min(v.logprob for v in d.values())
        lp = []
        for t in ids[:k]:
            if t in d:
                lp.append(d[t].logprob)
            else:
                lp.append(floor)
                missing += 1
        res[i][f"p{k}_{''.join(map(str, order))}"] = to_option_probs(lp, order)
    n_tok = sum(len(o.prompt_token_ids) for o in outs)
    return {"rows": pack(res), "load_s": t1 - t0, "score_s": t2 - t1, "prompts": len(prompts), "tokens": n_tok,
            "missing_letters": missing}


@app.function(image=hf_image, gpu="L4", volumes={"/vol": vol}, timeout=6 * 3600)
def baseline(items: list[dict] | None = None, splits: list[str] | None = None, bs: int = 32) -> dict:
    import torch

    items = items or load_items(splits)
    from transformers import AutoModelForCausalLM, AutoTokenizer

    t0 = time.time()
    tok = AutoTokenizer.from_pretrained(BASE)
    tok.padding_side = "left"
    m = AutoModelForCausalLM.from_pretrained(BASE, torch_dtype=torch.bfloat16).cuda().eval()
    ids = [tok.encode(c, add_special_tokens=False)[0] for c in "ABC"]
    prompts, meta = [], []
    for i, it in enumerate(items):
        for k, order in ORDERS:
            prompts.append("Route the complaint into exactly one category.\n\n" + body(it, k, order)
                           + "\nReturn only the label.\nLabel:")
            meta.append((i, k, order))
    t1 = time.time()
    lps, n_tok = [], 0
    with torch.no_grad():
        for s in range(0, len(prompts), bs):
            b = tok(prompts[s : s + bs], return_tensors="pt", padding=True, truncation=True, max_length=2048).to("cuda")
            n_tok += int(b.attention_mask.sum())
            lps += m(**b, logits_to_keep=1).logits[:, -1, ids].float().log_softmax(-1).cpu().tolist()
    t2 = time.time()
    res = [{"id": it["id"]} for it in items]
    for (i, k, order), lp in zip(meta, lps):
        res[i][f"p{k}_{''.join(map(str, order))}"] = to_option_probs(lp[:k], order)
    return {"rows": pack(res), "load_s": t1 - t0, "score_s": t2 - t1, "prompts": len(prompts), "tokens": n_tok}


@app.local_entrypoint()
def main(mode: str = "time", n: int = 1000):
    import pandas as pd

    df = pd.read_parquet(HERE / "data/prepared/items.parquet", columns=["id", "split", "company", "issue", "text"])
    download.remote(TEACHER)
    download.remote(BASE)
    if mode == "time":
        items = df[df.split == "test"].sample(n, random_state=0)[["id", "company", "issue", "text"]].to_dict("records")
        ht, hb = teacher.spawn(items=items), baseline.spawn(items=items)
    else:  # full: teacher on every item the students or the evaluation use, baseline on the test years
        tmp = HERE / "data/prepared/_items_for_modal.parquet"
        df.to_parquet(tmp)
        with vol.batch_upload(force=True) as b:
            b.put_file(str(tmp), "/items.parquet")
        tmp.unlink()
        ht = None if mode == "baseline" else teacher.spawn(splits=["train", "cal", "test"])
        hb = baseline.spawn(splits=["test"])
    out = HERE / "results"
    out.mkdir(exist_ok=True)
    for name, h in (("teacher", ht), ("baseline", hb)):
        if h is None:
            continue
        r = h.get()
        (out / f"{name}_{'time' if mode == 'time' else 'full'}.parquet").write_bytes(r.pop("rows"))
        print(name, json.dumps({k: round(v, 1) if isinstance(v, float) else v for k, v in r.items()}))


==> anc/cfpb/teacher_recal.py <==
"""Add the recalibrated Qwen3-30B teacher to the items: a multinomial logistic map from the log of its three-option
probabilities (averaged over the two orders) to the response, fitted on the 2024 items.

    uv run --with pandas --with pyarrow --with scikit-learn python teacher_recal.py
"""

import pathlib

import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression

HERE = pathlib.Path(__file__).parent


def main():
    it = pd.read_parquet(HERE / "data/prepared/items.parquet")
    t = pd.read_parquet(HERE / "results/teacher_full.parquet").set_index("id")
    p3 = t.reindex(it.id)
    has = p3.p3_012.notna().values
    q = np.full((len(it), 3), np.nan)
    q[has] = 0.5 * (np.stack(p3.p3_012.values[has]) + np.stack(p3.p3_210.values[has]))
    X = np.log(np.clip(q, 1e-6, 1))
    cal = (it.split == "cal").values
    m = LogisticRegression(C=1e6, max_iter=1000).fit(X[cal], it.y3.values[cal])
    out = np.full((len(it), 3), np.nan)
    out[has] = m.predict_proba(X[has])
    it["t_qwen"] = list(out)
    it.to_parquet(HERE / "data/prepared/items.parquet")
    for s in ("train", "test"):
        k = (it.split == s).values
        print(s, "mean p(relief) raw", q[k, 0].mean().round(3), "recal", out[k, 0].mean().round(3), "rate", it.y.values[k].mean().round(3))


if __name__ == "__main__":
    main()


==> anc/cfpb/tiers.py <==
"""Fixed-representation tiers: logistic regression on frozen features, between TF-IDF and the LoRA students.

    uv run --with torch --with pandas --with pyarrow --with numpy --with scikit-learn --with gensim python tiers.py

word2vec: skip-gram vectors (dimension 300) trained without labels on the 2015-2018 narratives only, so the
representation is fixed before the students' sample; a complaint is the mean vector of its words, with the
company and the issue written into the text as for the other models. Frozen Qwen: mean of the last hidden layer
of Qwen2.5-0.5B (from embed_modal.py), used if data/emb exists. Each tier fits a logistic regression on the
same 64,000 complaints as the seed-0 students (penalty chosen on 8,000 of them), Tasche's robust logit curve on the same 5,000
calibration complaints, and is scored on the same 10,000 test complaints. Writes results/tiers.json and
results/tier_preds.parquet.
"""

import json
import pathlib
import re

import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression
from sklearn.preprocessing import StandardScaler

import student as S
from recal import tasche_qmm

HERE = pathlib.Path(__file__).parent
TOKEN = re.compile(r"[a-z]+")


def words(df: pd.DataFrame) -> list[list[str]]:
    return [TOKEN.findall(f"{c} {i} {t}".lower().replace("xx", " ")) for c, i, t in zip(df.company, df.issue, df.text)]


def w2v_features(model, docs):
    E = np.zeros((len(docs), model.vector_size), np.float32)
    for k, d in enumerate(docs):
        v = [model.wv[w] for w in d if w in model.wv]
        if v:
            E[k] = np.mean(v, 0)
    return E


def fit_tier(Xtr, ytr, Xcal, ycal, Xte):
    sc = StandardScaler().fit(Xtr)
    Xtr, Xcal, Xte = sc.transform(Xtr), sc.transform(Xcal), sc.transform(Xte)
    cut = len(Xtr) - 8_000
    best = min((float(np.mean(-np.log(np.clip(np.where(ytr[cut:] == 1,
                LogisticRegression(C=C, max_iter=3000).fit(Xtr[:cut], ytr[:cut]).predict_proba(Xtr[cut:])[:, 1],
                1 - LogisticRegression(C=C, max_iter=3000).fit(Xtr[:cut], ytr[:cut]).predict_proba(Xtr[cut:])[:, 1]),
                1e-9, 1)))), C) for C in (0.001, 0.003, 0.01, 0.03, 0.1, 1.0))
    m = LogisticRegression(C=best[1], max_iter=3000).fit(Xtr, ytr)
    f, info = tasche_qmm(m.predict_proba(Xcal)[:, 1], ycal)
    return m.predict_proba(Xte)[:, 1], f(m.predict_proba(Xte)[:, 1]), best[1], info


def main():
    from gensim.models import Word2Vec

    it = pd.read_parquet(HERE / "data/prepared/items.parquet")
    pool, _, cal, test = S.splits(it[it.split != "teacher"])
    tr = pool.iloc[np.random.default_rng(0).permutation(len(pool))[:64_000]]
    y_tr, y_cal, y_te = tr.y.values, cal.y.values, test.y.values
    out, preds = {}, {"id": test.id.values}

    w2v = Word2Vec(words(it[it.split == "teacher"]), vector_size=300, window=5, min_count=5, sg=1, workers=1,
                   epochs=5, seed=0)
    feats = {"word2vec": [w2v_features(w2v, words(d)) for d in (tr, cal, test)]}
    emb = HERE / "data/emb"
    if emb.exists():
        loaded = []
        for name, d in (("train", tr), ("cal", cal), ("test", test)):
            ids = np.load(emb / f"{name}_ids.npy", allow_pickle=True)
            assert (ids == d.id.values).all(), name
            loaded.append(np.load(emb / f"{name}.npy").astype(np.float32))
        feats["frozen_qwen"] = loaded
    for name, (Xtr, Xcal, Xte) in feats.items():
        raw, rec, C, b = fit_tier(Xtr, y_tr, Xcal, y_cal, Xte)
        out[name] = {"C": C, "qmm": b, "raw": S.metrics(raw, y_te), "recal": S.metrics(rec, y_te)}
        preds[f"{name}_raw"], preds[f"{name}_recal"] = raw, rec
        print(name, "C", C, {k: round(v, 3) for k, v in out[name]["recal"].items()})
    json.dump(out, open(HERE / "results/tiers.json", "w"), indent=1)
    pd.DataFrame(preds).to_parquet(HERE / "results/tier_preds.parquet")


if __name__ == "__main__":
    main()


==> anc/experiments.py <==
"""Monte Carlo checks of the exact risk and calibration formulas.

Produces validation_sweeps.pdf/.png and results.json. Runs on GPU when available.
"""
import json, math
import numpy as np
import torch
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.ticker

SEED = 20261016
torch.manual_seed(SEED)
dev = torch.device("cuda" if torch.cuda.is_available() else "cpu")
dt = torch.float64

# ---------------- parameters (Table 2) ----------------
d, r = 5, 3
beta = torch.tensor([0.9, -0.6, 0.5, 0.2, -0.2], dtype=dt, device=dev)
delta = torch.tensor([0.22, -0.13, 0.10, 0.35, -0.20], dtype=dt, device=dev)
gam = beta + delta
s2, t2, om = 1.3, 0.7, 0.22
NS = [12, 15, 20, 27, 40, 60, 95, 150, 250]
LAM_N = 0.45
N_LAM = 27
LAMS = np.linspace(0, 1, 31)
R = 20000           # training-set replications per configuration
NTEST = 2_000_000   # probit test observations per angle (calibration bins)
NBRIER = 50         # chunks of NTEST draws for the Brier excess (1e8 draws per angle)

# Sigma = I and A = [I_r 0], so the population quantities are coordinate sums.
B = float((delta ** 2).sum())
BA = float((beta[r:] ** 2).sum())
GA = float((gam[r:] ** 2).sum())
SA = float((beta[r:] * gam[r:]).sum())
DA = float((delta[:r] ** 2).sum())
Lnoise = torch.linalg.cholesky(torch.tensor([[s2, om], [om, t2]], dtype=dt, device=dev))


# ---------------- exact formulas ----------------
def full_mix(n, lam):  # Theorem 3.3 / Remark 3.4 (correlated noise)
    C = d / (n - d - 1)
    return lam ** 2 * B + C * ((1 - lam) ** 2 * s2 + lam ** 2 * t2 + 2 * lam * (1 - lam) * om)


def unified(n, lam):  # Theorem 4.2
    C = r / (n - r - 1)
    return BA + lam ** 2 * DA + C * ((1 - lam) ** 2 * (BA + s2) + lam ** 2 * (GA + t2)
                                     + 2 * lam * (1 - lam) * (SA + om))


def lam_full(n):
    C = d / (n - d - 1)
    return min(1, max(0, C * (s2 - om) / (B + C * (s2 + t2 - 2 * om))))


def lam_unified(n):
    C = r / (n - r - 1)
    U, V, H = BA + s2, GA + t2, SA + om
    return min(1, max(0, C * (U - H) / (DA + C * (U + V - 2 * H))))


# ---------------- simulation ----------------
def draw_design(n, R, kind):
    if kind == "gaussian":
        return torch.randn(R, n, d, dtype=dt, device=dev)
    if kind == "uniform":  # unit variance
        return (torch.rand(R, n, d, dtype=dt, device=dev) * 2 - 1) * math.sqrt(3)
    if kind == "t5":  # Student t, 5 df, scaled to unit variance
        z = torch.randn(R, n, d, dtype=dt, device=dev)
        chi = torch.distributions.Chi2(torch.tensor(5.0, dtype=dt, device=dev)).sample((R, n, d))
        return z / torch.sqrt(chi / 5) / math.sqrt(5 / 3)
    raise ValueError(kind)


def ls(Xm, y):
    G = Xm.transpose(1, 2) @ Xm
    return torch.linalg.solve(G, Xm.transpose(1, 2) @ y.unsqueeze(-1)).squeeze(-1)


def simulate(n, lams, R, kind="gaussian"):
    """Per-replication excess risk for each lambda; full and compressed heads.

    With Sigma = I the test expectation is analytic given the fitted coefficients,
    so the Monte Carlo is over training sets only."""
    X = draw_design(n, R, kind)
    E = torch.randn(R, n, 2, dtype=dt, device=dev) @ Lnoise.T
    Y = X @ beta + E[..., 0]
    T = X @ gam + E[..., 1]
    out = {"full": [], "comp": []}
    for lam in lams:
        V = (1 - lam) * Y + lam * T
        bf = ls(X, V)
        wc = ls(X[..., :r], V)
        out["full"].append(((bf - beta) ** 2).sum(1))
        out["comp"].append(((wc - beta[:r]) ** 2).sum(1) + BA)
    return {k: torch.stack(v).cpu().numpy() for k, v in out.items()}


def mean_ci(x):
    m = x.mean(-1)
    h = 1.96 * x.std(-1, ddof=1) / math.sqrt(x.shape[-1])
    return m, h


res = {"params": dict(d=d, r=r, B=B, B_A=BA, D_A=DA, G_A=GA, S_A=SA, sigma2=s2, tau2=t2,
                      omega=om, R=R, seed=SEED)}

# (a) sample-size sweep
sweep = {"n": NS, "ols": [], "teacher": [], "comp": [], "unified": []}
for n in NS:
    s = simulate(n, [0.0, 1.0, LAM_N], R)
    for key, arr in [("ols", s["full"][0]), ("teacher", s["full"][1]),
                     ("comp", s["comp"][0]), ("unified", s["comp"][2])]:
        m, h = mean_ci(arr)
        sweep[key].append((float(m), float(h)))
th_a = {"ols": lambda n: full_mix(n, 0), "teacher": lambda n: full_mix(n, 1),
        "comp": lambda n: unified(n, 0), "unified": lambda n: unified(n, LAM_N)}
res["sweep"] = sweep
res["sweep_theory"] = {k: [f(n) for n in NS] for k, f in th_a.items()}
# crossover sample sizes from the closed-form criteria
res["crossover_teacher_n"] = d + 1 + d * (s2 - t2) / B
res["crossover_comp_n"] = d + 1 + s2 * (d - r) / BA

# (b) teacher-weight sweep at n = 27
s = simulate(N_LAM, LAMS, R)
mb_full, hb_full = mean_ci(s["full"])
mb_comp, hb_comp = mean_ci(s["comp"])
res["lam_sweep"] = dict(lams=LAMS.tolist(), full=mb_full.tolist(), full_ci=hb_full.tolist(),
                        comp=mb_comp.tolist(), comp_ci=hb_comp.tolist(),
                        lam_full=lam_full(N_LAM), lam_comp=lam_unified(N_LAM),
                        lam_full_mc=float(LAMS[mb_full.argmin()]),
                        lam_comp_mc=float(LAMS[mb_comp.argmin()]))

# (d) departures from Gaussian design: equicorrelated Sigma, three laws with the same
# covariance. A selects the first r coordinates, so X'u_beta is uncorrelated with Z
# under every law but independent of Z only under the Gaussian law.
RHO = 0.5
Sig = (1 - RHO) * torch.eye(d, dtype=dt, device=dev) + RHO * torch.ones(d, d, dtype=dt, device=dev)
Lsig = torch.linalg.cholesky(Sig)
CA = Sig[:r, :r]
wstar = torch.linalg.solve(CA, Sig[:r] @ beta)
wgam = torch.linalg.solve(CA, Sig[:r] @ gam)
ub = beta.clone(); ub[:r] -= wstar
ug = gam.clone(); ug[:r] -= wgam
BA2 = float(ub @ Sig @ ub); GA2 = float(ug @ Sig @ ug); SA2 = float(ub @ Sig @ ug)
DA2 = float((wgam - wstar) @ CA @ (wgam - wstar))


def unified2(n, lam):
    C = r / (n - r - 1)
    return BA2 + lam ** 2 * DA2 + C * ((1 - lam) ** 2 * (BA2 + s2) + lam ** 2 * (GA2 + t2)
                                       + 2 * lam * (1 - lam) * (SA2 + om))


def draw_corr(n, R, kind):
    W = torch.randn(R, n, d, dtype=dt, device=dev)
    if kind == "uniform":
        W = (torch.rand(R, n, d, dtype=dt, device=dev) * 2 - 1) * math.sqrt(3)
    elif kind == "mvt5":  # multivariate t, 5 df, unit-variance scale mixture
        chi = torch.distributions.Chi2(torch.tensor(5.0, dtype=dt, device=dev)).sample((R, n, 1))
        W = W / torch.sqrt(chi / 5) / math.sqrt(5 / 3)
    return W @ Lsig.T


robust = {"rho": RHO, "B_A": BA2, "D_A": DA2, "G_A": GA2, "S_A": SA2}
for kind in ["gaussian", "uniform", "mvt5"]:
    robust[kind] = {}
    for n in [12, 27, 95]:
        X = draw_corr(n, R, kind)
        E = torch.randn(R, n, 2, dtype=dt, device=dev) @ Lnoise.T
        Y = X @ beta + E[..., 0]; T = X @ gam + E[..., 1]
        bf = ls(X, Y)
        ef = torch.einsum("bi,ij,bj->b", bf - beta, Sig, bf - beta)
        wc = ls(X[..., :r], (1 - LAM_N) * Y + LAM_N * T)
        wl = (1 - LAM_N) * wstar + LAM_N * wgam
        ec = torch.einsum("bi,ij,bj->b", wc - wl, CA, wc - wl) + BA2 + LAM_N ** 2 * DA2
        mo, ho = mean_ci(ef.cpu().numpy()); mu, hu = mean_ci(ec.cpu().numpy())
        robust[kind][n] = dict(ols=float(mo / full_mix(n, 0)), ols_ci=float(ho / full_mix(n, 0)),
                               unified=float(mu / unified2(n, LAM_N)),
                               unified_ci=float(hu / unified2(n, LAM_N)))
res["robust"] = robust


# (c) probit calibration under rotation
def Phi(x):
    return 0.5 * (1 + torch.erf(x / math.sqrt(2)))


def brier_excess(va, vb, c):  # Theorem 5.1
    return (math.asin(va / (1 + va)) + math.asin(vb / (1 + vb))
            - 2 * math.asin(c / math.sqrt((1 + va) * (1 + vb)))) / (2 * math.pi)


def brier_residual(va, vb, c):  # Corollary 5.6
    return (math.asin(va / (1 + va)) - math.asin(c * c / (vb * (1 + va)))) / (2 * math.pi)


a = torch.tensor([1.0, 0.0], dtype=dt, device=dev)
cal = {}
edges = torch.linspace(0, 1, 21, dtype=dt, device=dev)
for deg in [0, 30, 60]:
    th = math.radians(deg)
    b = torch.tensor([math.cos(th), math.sin(th)], dtype=dt, device=dev)
    X = torch.randn(NTEST, 2, dtype=dt, device=dev)
    eta = Phi(X @ a)
    Yb = (torch.rand(NTEST, dtype=dt, device=dev) < eta).to(dt)
    s_ = X @ b
    P = Phi(s_)
    va, vb, c = 1.0, 1.0, math.cos(th)
    kap = (c / vb) / math.sqrt(1 + va - c * c / vb)
    Pcal = Phi(kap * s_)
    idx = torch.bucketize(P, edges[1:-1])
    pm, ym, yh = [], [], []
    for k in range(20):
        m = idx == k
        cnt = int(m.sum())
        if cnt < 2000:
            continue
        pm.append(float(P[m].mean()))
        yk = float(Yb[m].mean())
        ym.append(yk)
        yh.append(1.96 * math.sqrt(yk * (1 - yk) / cnt))
    cal[deg] = dict(kappa=kap, p=pm, y=ym, ci=yh,
                    raw_th=brier_excess(va, vb, c), rec_th=brier_residual(va, vb, c))
    # Brier excesses from NBRIER chunks of NTEST draws; chunk means give the standard error
    raw, rec = [], []
    for _ in range(NBRIER):
        Xc = torch.randn(NTEST, 2, dtype=dt, device=dev)
        ec, sc = Phi(Xc @ a), Xc @ b
        raw.append(float(((Phi(sc) - ec) ** 2).mean()))
        rec.append(float(((Phi(kap * sc) - ec) ** 2).mean()))
    cal[deg].update(raw_mc=float(np.mean(raw)), raw_se=float(np.std(raw, ddof=1) / math.sqrt(NBRIER)),
                    rec_mc=float(np.mean(rec)), rec_se=float(np.std(rec, ddof=1) / math.sqrt(NBRIER)))
res["calibration"] = cal

with open("results.json", "w") as f:
    json.dump(res, f, indent=1)

# ---------------- figure ----------------
COL = ["#2a78d6", "#eb6834", "#1baf7a", "#eda100"]
INK, MUTED = "#222222", "#6b6b6b"
plt.rcParams.update({"font.size": 9, "axes.edgecolor": MUTED, "axes.labelcolor": INK,
                     "xtick.color": MUTED, "ytick.color": MUTED, "axes.spines.top": False,
                     "axes.spines.right": False, "lines.linewidth": 1.6})
fig, ax = plt.subplots(1, 3, figsize=(11, 3.4))

ng = np.geomspace(min(NS), max(NS), 200)
labels = {"ols": "Outcome OLS, full", "teacher": "Teacher OLS, full",
          "comp": "Outcome OLS, compressed", "unified": rf"Mixed $\lambda={LAM_N}$, compressed"}
marks = {"ols": "o", "teacher": "s", "comp": "^", "unified": "D"}
for i, k in enumerate(["ols", "teacher", "comp", "unified"]):
    ax[0].plot(ng, [th_a[k](n) for n in ng], color=COL[i], label=labels[k])
    m = np.array([v[0] for v in sweep[k]]); h = np.array([v[1] for v in sweep[k]])
    ax[0].errorbar(NS, m, yerr=h, fmt=marks[k], ms=4, color=COL[i], mec="white", mew=0.6,
                   elinewidth=1, capsize=0)
ax[0].set_xscale("log"); ax[0].set_yscale("log")
ax[0].set_xticks([12, 20, 40, 100, 250]); ax[0].set_xticklabels(["12", "20", "40", "100", "250"])
ax[0].xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
ax[0].set_xlabel("training size $n$"); ax[0].set_ylabel("excess prediction risk")
ax[0].set_title("(a) Risk versus sample size", fontsize=9, color=INK, loc="left")
ax[0].legend(frameon=False, fontsize=7)

lg = np.linspace(0, 1, 200)
ls_ = res["lam_sweep"]
for i, (k, f, lstar, lab, mk) in enumerate([
        ("full", full_mix, ls_["lam_full"], "Full representation", "o"),
        ("comp", unified, ls_["lam_comp"], "Compressed, $r=3$", "^")]):
    ax[1].plot(lg, [f(N_LAM, l) for l in lg], color=COL[i], label=lab)
    ax[1].errorbar(LAMS, ls_[k], yerr=ls_[k + "_ci"], fmt=mk, ms=3.5, color=COL[i],
                   mec="white", mew=0.5, elinewidth=1, capsize=0)
    ax[1].axvline(lstar, color=COL[i], ls=":", lw=1)
ax[1].set_xlabel(r"teacher weight $\lambda$"); ax[1].set_ylabel("excess prediction risk")
ax[1].set_title(f"(b) Mixed supervision, $n={N_LAM}$", fontsize=9, color=INK, loc="left")
ax[1].legend(frameon=False, fontsize=7)

pg = np.linspace(0.005, 0.995, 300)
from scipy.stats import norm
ax[2].plot([0, 1], [0, 1], color=MUTED, lw=0.8, ls="--")
for i, deg in enumerate([0, 30, 60]):
    kap = cal[deg]["kappa"]
    ax[2].plot(pg, norm.cdf(kap * norm.ppf(pg)), color=COL[i], label=rf"$\theta={deg}^\circ$")
    ax[2].errorbar(cal[deg]["p"], cal[deg]["y"], yerr=cal[deg]["ci"], fmt="o", ms=3.5,
                   color=COL[i], mec="white", mew=0.5, elinewidth=1, capsize=0)
ax[2].set_xlabel("teacher forecast $p$"); ax[2].set_ylabel(r"$\Pr(Y=1\mid P=p)$")
ax[2].set_title("(c) Calibration under rotation", fontsize=9, color=INK, loc="left")
ax[2].legend(frameon=False, fontsize=7, loc="upper left")
fig.tight_layout()
fig.savefig("validation_sweeps.pdf"); fig.savefig("validation_sweeps.png", dpi=200)

print(json.dumps({k: res[k] for k in ["params", "crossover_teacher_n", "crossover_comp_n"]}, indent=1))
print("lam", {k: ls_[k] for k in ["lam_full", "lam_full_mc", "lam_comp", "lam_comp_mc"]})
for k in ["ols", "teacher", "comp", "unified"]:
    print(k, [(n, round(m, 4), round(t, 4)) for n, (m, h), t in zip(NS, sweep[k], res["sweep_theory"][k])])
print("robust", json.dumps(robust, indent=1))
for deg in cal:
    c_ = cal[deg]
    print(deg, "kappa", round(c_["kappa"], 4), "raw", c_["raw_mc"], c_["raw_se"], c_["raw_th"], "rec", c_["rec_mc"], c_["rec_se"], c_["rec_th"])


==> anc/requirements.txt <==
torch>=2.0
numpy
scipy
matplotlib

